The Arc Threshold of the Two-Row Ising Torus: Exact Factorization, an Algebraic Critical Coupling, Uniformity in the Circumference, and the Rate of Convergence

The Lee-Yang circle theorem places every zero of a ferromagnetic Ising partition polynomial on the unit circle. The arc condition, that every zero lie in the closed left half-plane, turns the circle theorem into a product formula for the characteristic function of the occupation count and makes it usable for local limit theorems. For the two-row periodic Ising torus we give the exact reflection factorization of the row transfer matrix, reduce the crossing at zeta = i to a real cubic, and identify the critical coupling a_c* = 0.8637850566870... as the unique root in (0,1) of an explicit octic. We prove that every a > a_c* satisfies the arc condition simultaneously for all circumferences, that no smaller coupling does, and that the finite thresholds approach a_c* at the rate C/n^2 with an explicit algebraic constant C. The factorization and the 2x2 threshold are formalized in Lean 4 against Mathlib; the zeta = i reduction, uniformity and rate are analysis-level.

==> anc/README.txt <==
# Verification

Two computations, both deterministic and byte-replayable. They do not replace the proofs; they
certify the numerical claims of the paper and of the height-three discussion in §11.

**Requirements.** Python 3.11 or later with assertions enabled: do not use `-O`, `-OO` or
`PYTHONOPTIMIZE`. Both programs need `mpmath` and `sympy`. Run them from this directory.

## 1. Thresholds, the critical constant and the rate (about 25 s)

```sh
python3 torus_ac_threshold.py > /tmp/torus_ac_replay.txt
cmp torus_ac_threshold.txt /tmp/torus_ac_replay.txt
```

The stored file is the certificate; `cmp` must be silent. Sections:

| Section | What it certifies | Arithmetic |
|---|---|---|
| A | `a_c*` isolated in a rational Sturm bracket of width `1.7e-39` | exact integers/rationals |
| B | `a_c(n)`, `n = 1..40`, 24 significant digits; root counts; monotonicity of the thresholds and of the scaled gap | exact coefficients, bisection |
| C | the factorization identity checked against the 3×3 block at 50 digits | high precision |
| D | three positive roots of `R_a` on a 401-point grid over `(a_c*, 1)` | high precision |
| E | the dominance inequality on 2000 interior points (a consistency check; proved in §9) | high precision |
| F | `a_c(n)` for `n = 100..600` at 70 digits, the fit of `C`, the `-2C` comparison, and the mechanism identity `(n+1)θ − π/2 = arcsin ε_n` at `n = 10, 20, 40` | 70 digits |

Sections A and B are exact-arithmetic certificates; C–F are high-precision evaluations. Section F
fits the constant; the proof is Appendix B.

## 2. Height three (about 4 min)

```sh
python3 torus_ac_threshold_height3.py > /tmp/height3_replay.txt
cmp torus_ac_threshold_height3.txt /tmp/height3_replay.txt
```

Certifies: the 8×8 transfer matrix commutes with the row interchange and splits into blocks of
dimensions 6 and 2; the antisymmetric block is `X² − 2a²(1−a²)ζ(ζ+1)X + 4a⁴(1−a²)³ζ³`; the
symmetric sextic is irreducible over `Q(a,ζ)`; the thresholds `a_c^(3)(n)` for `n = 1..48` at
20 digits; the transpose check `a_c^(3)(1) = a_c^(2)(2)`; and the fixed-anisotropy control.

Limitations: irreducibility is `sympy`'s factorization over `Q(a,ζ)`; the `h → ∞` limit is
extrapolated, not identified.

## Stored files

| File | Role |
|---|---|
| `torus_ac_threshold.py` | all numerical claims of the paper |
| `torus_ac_threshold.txt` | its frozen output (certificate) |
| `torus_ac_threshold_height3.py` | the height-three computation of §11 (P3) |
| `torus_ac_threshold_height3.txt` | its frozen output (certificate) |

Both frozen outputs were produced by the scripts in this directory and reproduce byte for byte on
replay (checked on 2026-10-26).


==> anc/torus_ac_threshold.py <==
#!/usr/bin/env python3
"""Arc-condition thresholds for the 2 x (n+1) Ising torus (paper #18).

Produces every numerical claim in preprint #18:

  A. A *rigorous* rational bracket for the critical constant a_c*, using Sturm
     sequences on the degree-8 polynomial that defines it (exact integer
     arithmetic -- this part is certified, not merely high-precision).
  B. High-precision (40 significant digit) values of a_c(n) for n = 1..40,
     where a_c(n) is the largest root in (0,1) of the real polynomial
     F_n(a) = i^{-(n+1)} Q_n(i,a).
  C. The identity F_n(a) = p_{n+1}(a) + d(a)^{n+1}, checked against the direct
     4x4 transfer-matrix evaluation of Q_n(i,a) at 40 digits.
  D. Positivity of the three roots of the real cubic R_a on (a_c*, 1).
  E. Optimality below a_c*: the complex pair dominates and some F_n(a) < 0.

Everything in B, C, D, E is computed from the *exact integer coefficients* of
F_n (via Newton's recurrence for the power sums of R_a), so no cancellation
occurs; A is exact integer/rational arithmetic throughout.

Mathematical basis (see the preprint for the proofs / derivations):

  * Factorization (kernel-proved, `isingPartitionFun_torusEdges_2xn_eq`):
        Q_n(z) = Tr(T_sym(z)^(n+1)) + lambda_4(z)^(n+1),
        lambda_4(z) = z a^2 (1 - a^2).
  * At z = i the cubic charpoly of T_sym is
        X^3 - i T X^2 - S X + i D,
        T = a^2 (1 + a^2),  S = 1 - a^4,  D = a^2 (1 - a^2)^3   (all real),
    so its roots are i*y_1, i*y_2, i*y_3 with y_j the roots of the real cubic
        R_a(y) = y^3 - T y^2 + S y - D.
    Hence, with d = a^2 (1 - a^2) > 0 and p_k = sum_j y_j^k,
        F_n(a) := i^{-(n+1)} Q_n(i,a) = p_{n+1}(a) + d^(n+1)   in R,
    and p_k obeys Newton's recurrence p_k = T p_{k-1} - S p_{k-2} + D p_{k-3}.
  * disc R_a = 4 (a^2-1)^2 * P(a^2), where
        P(x) = x^8 + 2x^7 - 2x^6 + 26x^5 - 48x^4 + 30x^3 - 2x^2 - 2x - 1,
    and a_c* is the unique root of P(a^2) in (0,1).

Run:  python3 numerics_data/torus_ac_threshold.py
Deps: mpmath, sympy.  Runtime: about 2 min.
"""

import mpmath as mp
from sympy import Poly, Rational, Symbol

mp.mp.dps = 50

# --------------------------------------------------------------------------
# Exact integer polynomials in a, stored low -> high degree
# --------------------------------------------------------------------------

def padd(p, q):
    n = max(len(p), len(q))
    r = [0] * n
    for i, c in enumerate(p):
        r[i] += c
    for i, c in enumerate(q):
        r[i] += c
    return r


def psub(p, q):
    n = max(len(p), len(q))
    r = [0] * n
    for i, c in enumerate(p):
        r[i] += c
    for i, c in enumerate(q):
        r[i] -= c
    return r


def pmul(p, q):
    r = [0] * (len(p) + len(q) - 1)
    for i, c in enumerate(p):
        if c:
            for j, d in enumerate(q):
                if d:
                    r[i + j] += c * d
    return r


def ppow(p, e):
    r = [1]
    b = p
    while e:
        if e & 1:
            r = pmul(r, b)
        b = pmul(b, b)
        e >>= 1
    return r


# T = a^2 + a^4,  S = 1 - a^4,  D = a^2 (1-a^2)^3,  d = a^2 - a^4
T_POLY = [0, 0, 1, 0, 1]
S_POLY = [1, 0, 0, 0, -1]
D_POLY = [0, 0, 1, 0, -3, 0, 3, 0, -1]
d_POLY = [0, 0, 1, 0, -1]


def F_poly(n):
    """Exact integer polynomial F_n(a) = p_{n+1}(a) + d(a)^{n+1} (low -> high)."""
    p0 = [3]
    p1 = T_POLY[:]
    if n + 1 == 0:
        p = p0
    elif n + 1 == 1:
        p = p1
    else:
        pk_m3, pk_m2, pk_m1 = p0, p1, psub(pmul(T_POLY, p1), pmul([2], S_POLY))
        for _ in range(3, n + 2):
            pk = padd(psub(pmul(T_POLY, pk_m1), pmul(S_POLY, pk_m2)),
                      pmul(D_POLY, pk_m3))
            pk_m3, pk_m2, pk_m1 = pk_m2, pk_m1, pk
        p = pk_m1
    return padd(p, ppow(d_POLY, n + 1))


def horner(coeffs_low_to_high, a):
    """Evaluate an exact integer polynomial at high precision (stable Horner)."""
    acc = mp.mpf(0)
    for c in reversed(coeffs_low_to_high):
        acc = acc * a + mp.mpf(c)
    return acc


# --------------------------------------------------------------------------
# Direct transfer-matrix evaluation, used only for the cross-check in C
# --------------------------------------------------------------------------

def T_sym_at_i(a):
    I = mp.mpc(0, 1)
    a2 = a * a
    return [
        [mp.mpc(1), 2 * a, a2],
        [I * a**3, I * a2 * (1 + a2), I * a**3],
        [-a2, -2 * a, mp.mpc(-1)],
    ]


def matmul(A, B):
    n = len(A)
    return [[sum(A[i][t] * B[t][j] for t in range(n)) for j in range(n)]
            for i in range(n)]


def matpow(A, e):
    n = len(A)
    R = [[mp.mpc(1) if i == j else mp.mpc(0) for j in range(n)] for i in range(n)]
    B = A
    while e:
        if e & 1:
            R = matmul(R, B)
        B = matmul(B, B)
        e >>= 1
    return R


def Q_direct(n, a):
    """i^{-(n+1)} Q_n(i,a) computed straight from the 3x3 block."""
    a = mp.mpf(a)
    M = matpow(T_sym_at_i(a), n + 1)
    tr = sum(M[i][i] for i in range(3))
    d = a * a * (1 - a * a)
    Q = tr + (mp.mpc(0, 1) * d) ** (n + 1)
    return mp.re((mp.mpc(0, 1) ** (-(n + 1))) * Q)


def cubic_roots(a):
    """Roots of R_a(y) = y^3 - T y^2 + S y - D."""
    a = mp.mpf(a)
    T = a * a * (1 + a * a)
    S = 1 - a**4
    D = a * a * (1 - a * a) ** 3
    return mp.polyroots([mp.mpc(1), -T, S, -D], maxsteps=400, extraprec=120)


def real_root_bisect(a, hi=4.0):
    """The real root of R_a, by bisection on [0, hi] (valid for a < a_c*, where R_a
    has one real root and R_a(0) = -D < 0 < R_a(hi))."""
    a = mp.mpf(a)
    T = a * a * (1 + a * a)
    S = 1 - a**4
    D = a * a * (1 - a * a) ** 3

    def R(y):
        return ((y - T) * y + S) * y - D

    lo, h = mp.mpf(0), mp.mpf(hi)
    flo = R(lo)
    assert flo < 0 < R(h)
    for _ in range(200):
        m = (lo + h) / 2
        fm = R(m)
        if fm * flo <= 0:
            h = m
        else:
            lo, flo = m, fm
    return (lo + h) / 2


# --------------------------------------------------------------------------
# A. Rigorous bracket for a_c*  (Sturm sequences, exact rationals)
# --------------------------------------------------------------------------

OCTIC = [1, 2, -2, 26, -48, 30, -2, -2, -1]          # P(x), x = a^2, high -> low


def certified_x_star(digits=30):
    """Rational bracket isolating the unique root of P in (0,1)."""
    x = Symbol('x')
    P = Poly(sum(c * x ** (len(OCTIC) - 1 - i) for i, c in enumerate(OCTIC)), x)
    lo, hi = Rational(0), Rational(1)
    assert P.count_roots(lo, hi) == 1, "expected exactly one root of P in (0,1)"
    for _ in range(4 * digits + 8):
        mid = (lo + hi) / 2
        if P.count_roots(lo, mid) == 1:
            hi = mid
        else:
            lo = mid
    return lo, hi


# --------------------------------------------------------------------------
# Report
# --------------------------------------------------------------------------

def main():
    print("Arc-condition thresholds for the 2 x (n+1) Ising torus -- paper #18")
    print("Generated by numerics_data/torus_ac_threshold.py (mpmath 50 dps).")
    print()
    print("=" * 78)
    print("A. Certifying the critical constant a_c* (Sturm, exact rationals)")
    print("=" * 78)
    lo, hi = certified_x_star(30)
    alo = mp.sqrt(mp.mpf(lo.p) / lo.q)
    ahi = mp.sqrt(mp.mpf(hi.p) / hi.q)
    print("  P(x) = x^8 + 2x^7 - 2x^6 + 26x^5 - 48x^4 + 30x^3 - 2x^2 - 2x - 1")
    print("  P has exactly one root x* in (0,1), isolated in")
    print(f"     [{float(lo):.20f}, {float(hi):.20f}]")
    print("  hence a_c* = sqrt(x*) is isolated in")
    print(f"     [{mp.nstr(alo, 22)}, {mp.nstr(ahi, 22)}]")
    print(f"  certified bracket width: {mp.nstr(ahi - alo, 4)}")
    astar = (alo + ahi) / 2
    print(f"  a_c* = {mp.nstr(astar, 24)}")
    print()
    print("  sanity: disc R_a = 4 (a^2-1)^2 P(a^2), so disc R_a vanishes at a_c*.")

    print()
    print("=" * 78)
    print("B. Finite-width thresholds a_c(n) = largest root of F_n in (0,1)")
    print("=" * 78)
    print(f"  a_c(1) must equal (sqrt2 - 1)^(1/4) = "
          f"{mp.nstr((mp.sqrt(2) - 1) ** (mp.mpf(1) / 4), 20)}")
    print()
    print(f"{'n':>3} {'a_c(n)':>26} {'roots of F_n in (0,1)':>22} "
          f"{'a_c* - a_c(n)':>14}")
    table = []
    for n in range(1, 41):
        co = F_poly(n)
        M = 4000
        xs = [mp.mpf(j) / M for j in range(1, M)]
        vs = [horner(co, x) for x in xs]
        roots = []
        for i in range(len(vs) - 1):
            if vs[i] == 0:
                roots.append(xs[i])
            elif vs[i] * vs[i + 1] < 0:
                l, h, fl = xs[i], xs[i + 1], vs[i]
                for _ in range(80):
                    mid = (l + h) / 2
                    fm = horner(co, mid)
                    if fl * fm <= 0:
                        h = mid
                    else:
                        l, fl = mid, fm
                roots.append((l + h) / 2)
        ac = max(roots) if roots else mp.mpf('nan')
        table.append((n, ac))
        print(f"{n:3d} {mp.nstr(ac, 24):>26} {len(roots):>22} "
              f"{mp.nstr(astar - ac, 5):>14}")
    err = abs(table[0][1] - (mp.sqrt(2) - 1) ** (mp.mpf(1) / 4))
    print()
    print(f"  n=1 check: |a_c(1) - (sqrt2-1)^(1/4)| = {mp.nstr(err, 4)}")

    # Monotonicity claims of paper #18, section 8.2.
    mono_ac = all(table[i][1] < table[i + 1][1] for i in range(len(table) - 1))
    scaled = [(n, n * n * (astar - ac)) for n, ac in table]
    mono_gap = all(scaled[i][1] < scaled[i + 1][1] for i in range(len(scaled) - 1))
    print(f"  monotone: a_c(n) strictly increasing for n = 1..40: {mono_ac}")
    print(f"  monotone: n^2 (a_c* - a_c(n)) strictly increasing:   {mono_gap}")
    print(f"  scaled gap: n = 1 {mp.nstr(scaled[0][1], 5)}, "
          f"n = 40 {mp.nstr(scaled[-1][1], 5)}")
    assert mono_ac, "a_c(n) is not strictly increasing"
    assert mono_gap, "the scaled gap is not strictly increasing"

    print()
    print("=" * 78)
    print("C. Identity  F_n(a) = p_(n+1)(a) + d(a)^(n+1)  vs. direct 3x3 block")
    print("=" * 78)
    worst = mp.mpf(0)
    for a in ['0.60', '0.75', '0.80', '0.84', '0.8638', '0.90', '0.97']:
        for n in range(1, 11):
            worst = max(worst, abs(horner(F_poly(n), mp.mpf(a)) - Q_direct(n, a)))
    print(f"  max |F_n - i^-(n+1) Q_n(i,a)| = {mp.nstr(worst, 4)}")

    print()
    print("=" * 78)
    print("D. R_a has three positive real roots for a in (a_c*, 1)")
    print("=" * 78)
    bad = []
    K = 400
    for k in range(K + 1):
        a = astar + (1 - astar) * mp.mpf(k) / K
        a = min(a, mp.mpf('0.999999'))
        ys = cubic_roots(a)
        if (max(abs(mp.im(y)) for y in ys) > mp.mpf('1e-25')
                or min(mp.re(y) for y in ys) <= 0):
            bad.append(mp.nstr(a, 12))
    print(f"  grid points in (a_c*, 1) with a non-positive or complex root: {len(bad)}")
    if bad:
        print("   " + ", ".join(bad[:5]))

    print()
    print("=" * 78)
    print("E. Optimality: for a < a_c* the complex pair dominates, so some")
    print("   F_n(a) < 0 and a zero crosses Re z = 0 for that n")
    print("=" * 78)
    print(f"{'a':>8} {'y1 (real root)':>16} {'|u+iv|':>13} {'d':>12} "
          f"{'pair dominates':>15} {'min n':>7}")
    for a in ['0.30', '0.50', '0.60', '0.70', '0.80', '0.85', '0.8637']:
        ys = cubic_roots(a)
        real = [y for y in ys if abs(mp.im(y)) < mp.mpf('1e-20')]
        pair = [y for y in ys if abs(mp.im(y)) >= mp.mpf('1e-20')]
        y1 = abs(real[0]) if real else mp.mpf(0)
        mod = abs(pair[0]) if pair else mp.mpf(0)
        d = mp.mpf(a) ** 2 * (1 - mp.mpf(a) ** 2)
        first = None
        for n in range(1, 400):
            if horner(F_poly(n), mp.mpf(a)) < 0:
                first = n
                break
        print(f"{a:>8} {mp.nstr(y1, 8):>16} {mp.nstr(mod, 8):>13} "
              f"{mp.nstr(d, 8):>12} {str(mod > max(y1, d)):>15} {str(first):>7}")

    # Grid scan of the dominance inequality.  Writing y1 for the real root and
    # w = u + iv for the complex pair, the elementary symmetric functions give
    #   |w|^2 = S - T*y1 + y1^2,
    # so "|w| > max(y1, d)" is equivalent to  S - T*y1 > 0  and
    # S - T*y1 + y1^2 > d^2.  Both are checked at every grid point.
    print()
    print("  dominance scan on a 2001-point grid in (0, a_c*):")
    K2 = 2000
    fails = []
    for k in range(1, K2):
        a = astar * mp.mpf(k) / K2
        y1 = real_root_bisect(a)
        T = a * a * (1 + a * a)
        S = 1 - a**4
        d = a * a * (1 - a * a)
        if not (S - T * y1 > 0 and S - T * y1 + y1 * y1 > d * d):
            fails.append(mp.nstr(a, 12))
    print(f"  grid points where the pair fails to dominate: {len(fails)}")
    if fails:
        print("   " + ", ".join(fails[:5]))


    # ------------------------------------------------------------------
    print()
    print("=" * 78)
    print("F. High-n thresholds and the constant of Conjecture 8.1")
    print("=" * 78)
    print("  Section B stops at n = 40, where the raw scaled gap 0.1823 is still")
    print("  below its limit.  The power-sum recurrence gives a_c(n) for large n at")
    print("  70 digits; the limit constant is then fitted and compared with the")
    print("  closed form C = pi^2 delta0^4 u^2 / Delta'(a_c*).")
    with mp.workdps(70):
        sh = astar * astar
        T0 = sh * (1 + sh)
        S0 = 1 - sh * sh
        u = (T0 + mp.sqrt(T0 * T0 - 3 * S0)) / 3
        y1 = T0 - 2 * u
        d0 = u - y1
        x = astar * astar
        Pp = (8 * x**7 + 14 * x**6 - 12 * x**5 + 130 * x**4
              - 192 * x**3 + 90 * x**2 - 4 * x - 2)
        Dp = 8 * astar * (astar * astar - 1) ** 2 * Pp
        Cpred = mp.pi**2 * d0**4 * u**2 / Dp

        def F_fast(n, a):
            s = a * a
            T = s * (1 + s)
            S = 1 - s * s
            D = s * (1 - s) ** 3
            dd = s * (1 - s)
            k = n + 1
            if k == 1:
                return T + dd
            if k == 2:
                return T * T - 2 * S + dd**2
            p0, p1, p2 = mp.mpf(3), T, T * T - 2 * S
            for _ in range(3, k + 1):
                p0, p1, p2 = p1, p2, T * p2 - S * p1 + D * p0
            return p2 + dd**k

        def thr(n):
            lo = astar - mp.mpf(6) / (10 * n * n)
            hi = astar
            flo = F_fast(n, lo)
            for _ in range(90):
                mid = (lo + hi) / 2
                fm = F_fast(n, mid)
                if flo * fm <= 0:
                    hi = mid
                else:
                    lo, flo = mid, fm
            return (lo + hi) / 2

        rows = []
        for n in (100, 200, 300, 400, 600):
            ac = thr(n)
            rows.append((n, ac))
            print(f"  n = {n:3d}   a_c(n) = {mp.nstr(ac, 24)}"
                  f"   n^2 (a_c* - a_c(n)) = {mp.nstr(n * n * (astar - ac), 10)}")
        sel = rows[-3:]
        A = mp.matrix([[1, 1 / mp.mpf(n), 1 / mp.mpf(n) ** 2] for n, _ in sel])
        b = mp.matrix([n * n * (astar - ac) for n, ac in sel])
        sol = mp.lu_solve(A, b)
        print(f"  fit C + c1/n + c2/n^2 on n = {sel[0][0]}, {sel[1][0]}, {sel[2][0]}:")
        print(f"    C_fit  = {mp.nstr(sol[0], 12)}")
        print(f"    c1     = {mp.nstr(sol[1], 8)}    c2 = {mp.nstr(sol[2], 8)}")
        print(f"    C_pred = pi^2 delta0^4 u^2 / Delta'(a_c*) = {mp.nstr(Cpred, 12)}")
        print(f"    -2C    = {mp.nstr(-2 * Cpred, 12)}"
              "   (the n^-3 coefficient; theta is odd in sqrt(a_c* - a))")
        print(f"    agreement: {mp.nstr(abs(sol[0] - Cpred), 3)}")
        print()
        print("  mechanism check: the threshold solves cos((n+1)theta) = -eps_n with")
        print("  eps_n = [(y1/r)^(n+1) + (d/r)^(n+1)]/2, exponentially small.")
        for n in (10, 20, 40):
            ac = thr(n)
            rts = cubic_roots(ac)
            cpx = [z for z in rts if abs(mp.im(z)) > mp.mpf("1e-40")]
            z = cpx[0] if mp.im(cpx[0]) > 0 else cpx[1]
            rr = abs(z)
            th = mp.atan2(mp.im(z), mp.re(z))
            s = ac * ac
            dd = s * (1 - s)
            resid = (n + 1) * th - mp.pi / 2
            eps = ((y1 / rr) ** (n + 1) + (dd / rr) ** (n + 1)) / 2
            print(f"  n = {n:3d}   residual = {mp.nstr(resid, 10):>16}"
                  f"   eps_n = {mp.nstr(eps, 10):>16}")


if __name__ == '__main__':
    main()


==> anc/torus_ac_threshold.txt <==
Arc-condition thresholds for the 2 x (n+1) Ising torus -- paper #18
Generated by numerics_data/torus_ac_threshold.py (mpmath 50 dps).

==============================================================================
A. Certifying the critical constant a_c* (Sturm, exact rationals)
==============================================================================
  P(x) = x^8 + 2x^7 - 2x^6 + 26x^5 - 48x^4 + 30x^3 - 2x^2 - 2x - 1
  P has exactly one root x* in (0,1), isolated in
     [0.74612462415580527164, 0.74612462415580527164]
  hence a_c* = sqrt(x*) is isolated in
     [0.8637850566870240299217, 0.8637850566870240299217]
  certified bracket width: 1.701e-39
  a_c* = 0.863785056687024029921664

  sanity: disc R_a = 4 (a^2-1)^2 P(a^2), so disc R_a vanishes at a_c*.

==============================================================================
B. Finite-width thresholds a_c(n) = largest root of F_n in (0,1)
==============================================================================
  a_c(1) must equal (sqrt2 - 1)^(1/4) = 0.80224326292315015285

  n                     a_c(n)  roots of F_n in (0,1)  a_c* - a_c(n)
  1 0.802243262923150152854283                      1       0.061542
  2 0.840357849665090902186457                      1       0.023427
  3 0.851222942028998351487654                      2       0.012562
  4 0.855900159702158341267897                      2      0.0078849
  5 0.858361370174410782468338                      3      0.0054237
  6 0.859821701830115537236894                      3      0.0039634
  7 0.860760831042938025387896                      4      0.0030242
  8 0.861400970702158984304786                      4      0.0023841
  9 0.861857060195477934113955                      5       0.001928
 10 0.862193565717041416789464                      5      0.0015915
 11 0.862448970007601951467893                      6      0.0013361
 12   0.8626474157497453140919                      6      0.0011376
 13 0.862804678282321967723404                      7     0.00098038
 14 0.862931422115905522216241                      7     0.00085363
 15 0.863035067976513456841044                      8     0.00074999
 16 0.863120909406349647124989                      8     0.00066415
 17 0.863192805089048708436178                      9     0.00059225
 18 0.863253621726338324380494                      9     0.00053143
 19 0.863305525188638153056281                     10     0.00047953
 20 0.863350176590748232209618                     10     0.00043488
 21 0.863388867202184548259745                     11     0.00039619
 22 0.863422613073160510908428                     11     0.00036244
 23 0.863452222564142436020564                     12     0.00033283
 24 0.863478345299864091241335                     12     0.00030671
 25  0.86350150816767391154964                     13     0.00028355
 26 0.863522142136681680389709                     13     0.00026291
 27 0.863540602479098528846043                     14     0.00024445
 28 0.863557184186085656474302                     14     0.00022787
 29 0.863572133840588411576855                     15     0.00021292
 30 0.863585658848314806653331                     15      0.0001994
 31   0.8635979346780712670955                     16     0.00018712
 32 0.863609110587456552701845                     16     0.00017595
 33 0.863619314185567924525769                     17     0.00016574
 34 0.863628655095105245612269                     17      0.0001564
 35 0.863637227911481085356096                     18     0.00014783
 36 0.863645114609063753129444                     18     0.00013994
 37 0.863652386509546952165736                     19     0.00013267
 38 0.863659105901211339461948                     19     0.00012595
 39 0.863665327378098158758392                     20     0.00011973
 40  0.86367109895313283267377                     20     0.00011396

  n=1 check: |a_c(1) - (sqrt2-1)^(1/4)| = 8.694e-29
  monotone: a_c(n) strictly increasing for n = 1..40: True
  monotone: n^2 (a_c* - a_c(n)) strictly increasing:   True
  scaled gap: n = 1 0.061542, n = 40 0.18233

==============================================================================
C. Identity  F_n(a) = p_(n+1)(a) + d(a)^(n+1)  vs. direct 3x3 block
==============================================================================
  max |F_n - i^-(n+1) Q_n(i,a)| = 1.022e-48

==============================================================================
D. R_a has three positive real roots for a in (a_c*, 1)
==============================================================================
  grid points in (a_c*, 1) with a non-positive or complex root: 0

==============================================================================
E. Optimality: for a < a_c* the complex pair dominates, so some
   F_n(a) < 0 and a zero crosses Re z = 0 for that n
==============================================================================
       a   y1 (real root)        |u+iv|            d  pair dominates   min n
    0.30      0.068515244    0.99492361       0.0819            True       1
    0.50       0.11529624    0.95643251       0.1875            True       1
    0.60       0.11403452    0.90971016       0.2304            True       1
    0.70      0.092751704    0.83712894       0.2499            True       1
    0.80      0.055820422     0.7313869       0.2304            True       1
    0.85      0.035485115    0.65961466   0.20049375            True       3
  0.8637       0.03018296    0.63648738   0.18949498            True      47

  dominance scan on a 2001-point grid in (0, a_c*):
  grid points where the pair fails to dominate: 0

==============================================================================
F. High-n thresholds and the constant of Conjecture 8.1
==============================================================================
  Section B stops at n = 40, where the raw scaled gap 0.1823 is still
  below its limit.  The power-sum recurrence gives a_c(n) for large n at
  70 digits; the limit constant is then fitted and compared with the
  closed form C = pi^2 delta0^4 u^2 / Delta'(a_c*).
  n = 100   a_c(n) = 0.863766284223343301187533   n^2 (a_c* - a_c(n)) = 0.1877246368
  n = 200   a_c(n) = 0.863780316994677247960198   n^2 (a_c* - a_c(n)) = 0.1895876939
  n = 300   a_c(n) = 0.863782943172653958500816   n^2 (a_c* - a_c(n)) = 0.1902162933
  n = 400   a_c(n) = 0.863783865861813006431962   n^2 (a_c* - a_c(n)) = 0.1905320338
  n = 600   a_c(n) = 0.863784526551633607892414   n^2 (a_c* - a_c(n)) = 0.1908487406
  fit C + c1/n + c2/n^2 on n = 300, 400, 600:
    C_fit  = 0.191485053121
    c1     = -0.38294714    c2 = 0.69575821
    C_pred = pi^2 delta0^4 u^2 / Delta'(a_c*) = 0.191485070791
    -2C    = -0.382970141582   (the n^-3 coefficient; theta is odd in sqrt(a_c* - a))
    agreement: 1.77e-8

  mechanism check: the threshold solves cos((n+1)theta) = -eps_n with
  eps_n = [(y1/r)^(n+1) + (d/r)^(n+1)]/2, exponentially small.
  n =  10   residual =   8.377107971e-7   eps_n =   8.377107967e-7
  n =  20   residual =  4.512536277e-12   eps_n =  4.512536277e-12
  n =  40   residual =  1.336546546e-22   eps_n =  1.336538137e-22


==> anc/torus_ac_threshold_height3.py <==
#!/usr/bin/env python3
"""Height-three arc-condition thresholds for the (n+1) x 3 Ising torus.

Companion computation to preprint #18's open problem (P4): "Height three and
beyond".  The paper treats the 2 x (n+1) torus, where the row interchange splits
the 4x4 transfer matrix into a 1-dimensional antisymmetric line and a
3-dimensional symmetric block.  Here the same construction is carried out at
height 3: the column has 8 configurations, the reflection fixes 4 of them and
pairs the other 4, so the blocks are 6- and 2-dimensional.

What this script establishes, and how:

  A. The blocks are built exactly (sympy, symbolic in the coupling a and the
     fugacity z) and the reflection is verified to commute with the 8x8
     transfer matrix.

  B. The antisymmetric 2x2 block has the closed form

         chi_anti(X) = X^2 - 2 a^2 (1-a^2) z (z+1) X + 4 a^4 (1-a^2)^3 z^3 ,

     the height-3 analog of the paper's scalar lambda_4 = z a^2 (1-a^2).
     The characteristic polynomial of the symmetric 6x6 block is printed; it is
     irreducible over Q(a,z), so there is no height-3 analog of the paper's
     single explicit cubic.

  C. At z = i the partition polynomial satisfies Q_n(i) = i^(3(n+1)) conj(Q_n(i))
     (checked numerically), hence

         F_n(a) := exp(-i*3(n+1)*pi/4) Q_n(i,a)  is real,

     and the arc-condition threshold a_c^(3)(n) is the largest root of F_n in
     (0,1), exactly as in the height-2 case.  Values are given to 20 digits: a
     float scan brackets the roots, mpmath refines each bracket at 40 dps.

  D. Two checks.  (i) a_c^(3)(1) must equal a_c^(2)(2), because transposing a
     3 x 2 torus gives a 2 x 3 torus, i.e. the same graph.  (ii) At z = i the
     antisymmetric eigenvalues are (1-i)c(-1 +- s) with c = a^2(1-a^2) and
     s = sqrt(1-2c), so their moduli are at most (1+sqrt(2))/4 = 0.6036 < 1:
     for large n the threshold is governed by the symmetric block.

  E. The sequence a_c^(3)(n) is strictly increasing on the computed range and
     extrapolates to about 0.8801, not to 1.  Against the paper's
     a_c* = 0.863785... for height two, this is first numerical evidence that
     the uniform threshold increases with the height.

  F. Control for the convention.  At height two the two-row vertical cycle
     traverses the same undirected bond twice, so a vertical domain wall costs
     a^2; at height three the three vertical bonds are distinct and cost a each,
     so the family changes anisotropy with the height.  Section F repeats the
     computation with the vertical weight fixed at a^2 (the height-two
     convention).  The threshold is then about 0.9143, i.e. larger still, so the
     increase from height two to height three is not an artefact of the
     convention: both readings give a larger constant.

Run:  python3 numerics_data/torus_ac_threshold_height3.py
Deps: numpy, sympy, mpmath.  Runtime: about 5 min.
"""

import math
from itertools import product

import mpmath as mp
import numpy as np
import sympy as sp

mp.mp.dps = 40

STATES = {h: list(product([0, 1], repeat=h)) for h in (2, 3)}


def pattern(h, fixed_anisotropy=False):
    """Entries of T(i,a) as monomials (phase, exponent): entry = i^s * a^p.

    With fixed_anisotropy the vertical bond weight is a^2 rather than a, which is
    the height-two convention (there the two-row vertical cycle traverses the same
    undirected bond twice).  The paper's own construction is fixed_anisotropy=False.
    """
    states = STATES[h]
    idx = {s: i for i, s in enumerate(states)}
    out = []
    for b in states:
        s = sum(b)
        vert = sum(1 for k in range(h) if b[k] != b[(k + 1) % h])
        for c in states:
            horiz = sum(1 for k in range(h) if b[k] != c[k])
            p = (2 * vert if fixed_anisotropy else vert) + horiz
            out.append((idx[b], idx[c], s, p))
    return out


PATTERN = {(h, f): pattern(h, f) for h in (2, 3) for f in (False, True)}


def transfer_numeric(h, a, fixed_anisotropy=False):
    n = 2**h
    T = np.zeros((n, n), dtype=complex)
    for i, j, s, p in PATTERN[(h, fixed_anisotropy)]:
        T[i, j] = (1j) ** s * a**p
    return T


def F_np(h, n, a, fixed_anisotropy=False):
    """Real function whose roots in (0,1) are the thresholds."""
    N = h * (n + 1)
    Q = np.trace(np.linalg.matrix_power(transfer_numeric(h, a, fixed_anisotropy), n + 1))
    return (np.exp(-1j * N * math.pi / 4) * Q).real


def F_mp(h, n, a, fixed_anisotropy=False):
    N = h * (n + 1)
    a = mp.mpf(a)
    n1 = 2**h
    M = mp.matrix(n1, n1)
    for i, j, s, p in PATTERN[(h, fixed_anisotropy)]:
        M[i, j] = mp.mpc(0, 1) ** s * a**p
    Q = sum(M[i, i] for i in range(n1)) if n == 0 else sum((M ** (n + 1))[i, i] for i in range(n1))
    return (mp.e ** (-1j * N * mp.pi / 4) * Q).real


def brackets(h, n, grid=2500, fixed_anisotropy=False):
    xs = np.linspace(1e-9, 1 - 1e-12, grid)
    ys = np.array([F_np(h, n, x, fixed_anisotropy) for x in xs])
    return [(xs[i], xs[i + 1]) for i in range(grid - 1) if ys[i] * ys[i + 1] < 0]


def refine(h, n, lo, hi, fixed_anisotropy=False, iters=90):
    lo, hi = mp.mpf(lo), mp.mpf(hi)
    flo = F_mp(h, n, lo, fixed_anisotropy)
    for _ in range(iters):
        mid = (lo + hi) / 2
        fm = F_mp(h, n, mid, fixed_anisotropy)
        if flo * fm <= 0:
            hi = mid
        else:
            lo, flo = mid, fm
    return (lo + hi) / 2


def thresholds(h, nmax, fixed_anisotropy=False):
    """The threshold is the largest root, so only the last bracket is refined."""
    rows = []
    for n in range(1, nmax + 1):
        br = brackets(h, n, fixed_anisotropy=fixed_anisotropy)
        top = refine(h, n, *br[-1], fixed_anisotropy=fixed_anisotropy) if br else mp.mpf("nan")
        rows.append((n, top, len(br)))
    return rows


def main():
    a, z, X = sp.symbols("a z X")

    print("=" * 78)
    print("A. Exact blocks at height 3")
    print("=" * 78)
    states = STATES[3]
    idx = {s: i for i, s in enumerate(states)}
    T = sp.zeros(8, 8)
    for b in states:
        vw = sp.Integer(1)
        for k in range(3):
            vw *= 1 if b[k] == b[(k + 1) % 3] else a
        db = z ** sum(b) * vw
        for c in states:
            w = sp.Integer(1)
            for k in range(3):
                w *= 1 if b[k] == c[k] else a
            T[idx[b], idx[c]] = sp.expand(db * w)
    rev = lambda s: tuple(reversed(s))
    P = sp.zeros(8, 8)
    for i, s in enumerate(states):
        P[i, idx[rev(s)]] = 1
    print("  transfer matrix 8 x 8, entries in Z[a,z]")
    print("  commutes with the row interchange:", sp.expand(T * P - P * T).is_zero_matrix)

    done, sym, anti = set(), [], []
    for s in states:
        if s in done:
            continue
        r = rev(s)
        if r == s:
            v = sp.zeros(8, 1)
            v[idx[s], 0] = 1
            sym.append(v)
            done.add(s)
        else:
            v1 = sp.zeros(8, 1)
            v1[idx[s], 0] = 1
            v1[idx[r], 0] = 1
            v2 = sp.zeros(8, 1)
            v2[idx[s], 0] = 1
            v2[idx[r], 0] = -1
            sym.append(v1)
            anti.append(v2)
            done.update((s, r))
    S = sp.expand(sp.Matrix.hstack(*sym).T * T * sp.Matrix.hstack(*sym))
    A = sp.expand(sp.Matrix.hstack(*anti).T * T * sp.Matrix.hstack(*anti))

    chiA = sp.expand((X * sp.eye(2) - A).det())
    chiS = sp.expand((X * sp.eye(6) - S).det())
    print("\n  symmetric block 6 x 6, antisymmetric block 2 x 2")
    print("\n  chi_anti(X) =", sp.factor(chiA))
    closed = X**2 - 2 * a**2 * (1 - a**2) * z * (z + 1) * X + 4 * a**4 * (1 - a**2) ** 3 * z**3
    print("  closed form matches:", sp.expand(chiA - closed) == 0)
    print("\n  chi_sym: degree", sp.Poly(chiS, X).degree())
    fac = sp.factor(chiS)
    print("  irreducible over Q(a,z):", not fac.is_Mul)
    print("  chi_sym at z=i:")
    ci = sp.Poly(sp.expand(chiS.subs(z, sp.I)), X)
    for k in range(7):
        print(f"    X^{k}:", sp.factor(ci.coeff_monomial(X**k)))

    print()
    print("=" * 78)
    print("B. Thresholds a_c^(3)(n): largest root in (0,1) of F_n")
    print("=" * 78)
    rows = thresholds(3, 48)
    for n, top, cnt in rows:
        print(f"  n = {n:2d}   a_c^(3)(n) = {mp.nstr(top, 20)}   roots bracketed (lower bound): {cnt}")

    print()
    print("=" * 78)
    print("C. Checks")
    print("=" * 78)
    h2 = thresholds(2, 2)
    print("  a_c^(2)(2) =", mp.nstr(h2[1][1], 20))
    print("  a_c^(3)(1) =", mp.nstr(rows[0][1], 20))
    print("  equal (transpose symmetry):", abs(h2[1][1] - rows[0][1]) < mp.mpf("1e-18"))

    # evaluate the quadratic exactly (sympy RootOf evaluation is unreliable here)
    c0 = sp.Rational(81, 100) * sp.Rational(19, 100)
    quad = [sp.Integer(1), 2 * (1 - sp.I) * c0, -4 * sp.I * c0**3]
    coeffs = [complex(sp.N(v, 30)) for v in quad]
    mods = sorted(abs(r) for r in np.roots(coeffs))
    print("\n  |antisymmetric eigenvalues| at z=i, a=0.9:", [mp.nstr(m, 12) for m in mods])
    print("  closed form sqrt(2)c(1 -+ s), c = a^2(1-a^2), s = sqrt(1-2c):",
          [mp.nstr(mp.sqrt(2) * mp.mpf(0.1539) * k, 12) for k in (1 - mp.sqrt(1 - 2 * mp.mpf('0.1539')),
                                                                  1 + mp.sqrt(1 - 2 * mp.mpf('0.1539')))])
    print("  uniform bound (1+sqrt(2))/4 =", mp.nstr((1 + mp.sqrt(2)) / 4, 12))

    print()
    print("=" * 78)
    print("D. Extrapolated limit and monotonicity")
    print("=" * 78)
    ns = [r[0] for r in rows]
    vs = [r[1] for r in rows]
    print("  strictly increasing on n = 1..48:", all(vs[i] < vs[i + 1] for i in range(len(vs) - 1)))
    for name, f in (("1/n", lambda n: mp.mpf(1) / n), ("1/n^2", lambda n: mp.mpf(1) / n**2)):
        n1, n2 = ns[-2], ns[-1]
        K = (vs[-1] - vs[-2]) / (f(n1) - f(n2))
        L = vs[-1] + K * f(n2)
        print(f"  fit a_c(n) = L - K*{name}: L = {mp.nstr(L, 12)}  (K = {mp.nstr(K, 8)})")
    print("  height-two reference: a_c* = 0.863785056687024...")

    print()
    print("=" * 78)
    print("F. Control: fixed anisotropy, vertical bond weight a^2 (height-two convention)")
    print("=" * 78)
    ctrl = thresholds(3, 20, fixed_anisotropy=True)
    for n, top, cnt in ctrl:
        print(f"  n = {n:2d}   a_c^(3,fixed)(n) = {mp.nstr(top, 20)}")
    cs = [r[0] for r in ctrl]
    cv = [r[1] for r in ctrl]
    for name, f in (("1/n", lambda n: mp.mpf(1) / n), ("1/n^2", lambda n: mp.mpf(1) / n**2)):
        K = (cv[-1] - cv[-2]) / (f(cs[-2]) - f(cs[-1]))
        L = cv[-1] + K * f(cs[-1])
        print(f"  fit a_c(n) = L - K*{name}: L = {mp.nstr(L, 12)}  (K = {mp.nstr(K, 8)})")
    print("  both conventions exceed a_c* = 0.863785..., so the increase is not a")
    print("  convention artefact; the paper's own construction gives the smaller value.")


if __name__ == "__main__":
    main()


==> anc/torus_ac_threshold_height3.txt <==
==============================================================================
A. Exact blocks at height 3
==============================================================================
  transfer matrix 8 x 8, entries in Z[a,z]
  commutes with the row interchange: True

  symmetric block 6 x 6, antisymmetric block 2 x 2

  chi_anti(X) = X**2 + 2*X*a**4*z**2 + 2*X*a**4*z - 2*X*a**2*z**2 - 2*X*a**2*z - 4*a**10*z**3 + 12*a**8*z**3 - 12*a**6*z**3 + 4*a**4*z**3
  closed form matches: True

  chi_sym: degree 6
  irreducible over Q(a,z): True
  chi_sym at z=i:
    X^0: -4*I*a**8*(a - 1)**9*(a + 1)**9
    X^1: a**6*(2 - 2*I)*(a - 1)**6*(a + 1)**6*(a**2 - 3)
    X^2: -a**4*(a - 1)**4*(a + 1)**4*(4*a**8 + 4*a**6 + 9*a**4 - 6*a**2 + 9)
    X^3: a**2*(1 + I)*(a - 1)**2*(a + 1)**2*(2*a**8 - 6*a**6 - 7*a**4 + 6*a**2 - 3)
    X^4: I*(a - 1)*(a + 1)*(5*a**8 + 9*a**6 + 10*a**4 - 5*a**2 + 1)
    X^5: (1 - I)*(2*a**4 + 3*a**2 - 1)
    X^6: 1

==============================================================================
B. Thresholds a_c^(3)(n): largest root in (0,1) of F_n
==============================================================================
  n =  1   a_c^(3)(n) = 0.84035784966509090219   roots bracketed (lower bound): 1
  n =  2   a_c^(3)(n) = 0.86465607262449135719   roots bracketed (lower bound): 2
  n =  3   a_c^(3)(n) = 0.87174807296264657895   roots bracketed (lower bound): 3
  n =  4   a_c^(3)(n) = 0.87481550414184419275   roots bracketed (lower bound): 4
  n =  5   a_c^(3)(n) = 0.87643690317194332747   roots bracketed (lower bound): 4
  n =  6   a_c^(3)(n) = 0.87740339469097824102   roots bracketed (lower bound): 5
  n =  7   a_c^(3)(n) = 0.87802744103569638389   roots bracketed (lower bound): 6
  n =  8   a_c^(3)(n) = 0.87845417420633014697   roots bracketed (lower bound): 7
  n =  9   a_c^(3)(n) = 0.87875896372932833829   roots bracketed (lower bound): 7
  n = 10   a_c^(3)(n) = 0.8789842612689463653   roots bracketed (lower bound): 8
  n = 11   a_c^(3)(n) = 0.87915550588243813585   roots bracketed (lower bound): 9
  n = 12   a_c^(3)(n) = 0.87928870935630914503   roots bracketed (lower bound): 10
  n = 13   a_c^(3)(n) = 0.8793943622706896365   roots bracketed (lower bound): 10
  n = 14   a_c^(3)(n) = 0.87947957201087507286   roots bracketed (lower bound): 11
  n = 15   a_c^(3)(n) = 0.87954929291878177486   roots bracketed (lower bound): 12
  n = 16   a_c^(3)(n) = 0.87960706428394756304   roots bracketed (lower bound): 13
  n = 17   a_c^(3)(n) = 0.87965546913139698533   roots bracketed (lower bound): 13
  n = 18   a_c^(3)(n) = 0.87969642836109076192   roots bracketed (lower bound): 14
  n = 19   a_c^(3)(n) = 0.87973139448118795669   roots bracketed (lower bound): 15
  n = 20   a_c^(3)(n) = 0.87976148228528473802   roots bracketed (lower bound): 16
  n = 21   a_c^(3)(n) = 0.87978755888664571419   roots bracketed (lower bound): 16
  n = 22   a_c^(3)(n) = 0.87981030694111009561   roots bracketed (lower bound): 17
  n = 23   a_c^(3)(n) = 0.87983026981085466408   roots bracketed (lower bound): 18
  n = 24   a_c^(3)(n) = 0.8798478843331059888   roots bracketed (lower bound): 19
  n = 25   a_c^(3)(n) = 0.8798635049347806462   roots bracketed (lower bound): 19
  n = 26   a_c^(3)(n) = 0.87987742161003179367   roots bracketed (lower bound): 20
  n = 27   a_c^(3)(n) = 0.879889873483036973   roots bracketed (lower bound): 21
  n = 28   a_c^(3)(n) = 0.87990105915302079765   roots bracketed (lower bound): 22
  n = 29   a_c^(3)(n) = 0.87991114466536741701   roots bracketed (lower bound): 22
  n = 30   a_c^(3)(n) = 0.87992026971162199257   roots bracketed (lower bound): 23
  n = 31   a_c^(3)(n) = 0.87992855249428075618   roots bracketed (lower bound): 24
  n = 32   a_c^(3)(n) = 0.87993609357518101194   roots bracketed (lower bound): 25
  n = 33   a_c^(3)(n) = 0.87994297894314692904   roots bracketed (lower bound): 25
  n = 34   a_c^(3)(n) = 0.87994928247681173739   roots bracketed (lower bound): 26
  n = 35   a_c^(3)(n) = 0.879955067935165033   roots bracketed (lower bound): 27
  n = 36   a_c^(3)(n) = 0.87996039057656618901   roots bracketed (lower bound): 28
  n = 37   a_c^(3)(n) = 0.87996529848341779538   roots bracketed (lower bound): 28
  n = 38   a_c^(3)(n) = 0.879969833652106511   roots bracketed (lower bound): 29
  n = 39   a_c^(3)(n) = 0.87997403289457401337   roots bracketed (lower bound): 30
  n = 40   a_c^(3)(n) = 0.87997792858782716765   roots bracketed (lower bound): 31
  n = 41   a_c^(3)(n) = 0.87998154930000826769   roots bracketed (lower bound): 31
  n = 42   a_c^(3)(n) = 0.87998492031572517229   roots bracketed (lower bound): 32
  n = 43   a_c^(3)(n) = 0.87998806407875057265   roots bracketed (lower bound): 33
  n = 44   a_c^(3)(n) = 0.87999100056661786845   roots bracketed (lower bound): 34
  n = 45   a_c^(3)(n) = 0.879993747608829575   roots bracketed (lower bound): 34
  n = 46   a_c^(3)(n) = 0.8799963211581744877   roots bracketed (lower bound): 35
  n = 47   a_c^(3)(n) = 0.8799987355228877661   roots bracketed (lower bound): 36
  n = 48   a_c^(3)(n) = 0.88000100356598198262   roots bracketed (lower bound): 37

==============================================================================
C. Checks
==============================================================================
  a_c^(2)(2) = 0.84035784966509090219
  a_c^(3)(1) = 0.84035784966509090219
  equal (transpose symmetry): True

  |antisymmetric eigenvalues| at z=i, a=0.9: ['0.036567913671240786', '0.39872702082719796']
  closed form sqrt(2)c(1 -+ s), c = a^2(1-a^2), s = sqrt(1-2c): ['0.0365679136712', '0.398727020827']
  uniform bound (1+sqrt(2))/4 = 0.603553390593

==============================================================================
D. Extrapolated limit and monotonicity
==============================================================================
  strictly increasing on n = 1..48: True
  fit a_c(n) = L - K*1/n: L = 0.880107601591  (K = 0.0051167052)
  fit a_c(n) = L - K*1/n^2: L = 0.880053741536  (K = 0.12150828)
  height-two reference: a_c* = 0.863785056687024...

==============================================================================
F. Control: fixed anisotropy, vertical bond weight a^2 (height-two convention)
==============================================================================
  n =  1   a_c^(3,fixed)(n) = 0.89196898702737310716
  n =  2   a_c^(3,fixed)(n) = 0.90526734728593565533
  n =  3   a_c^(3,fixed)(n) = 0.90933190881285619273
  n =  4   a_c^(3,fixed)(n) = 0.91113258848057522173
  n =  5   a_c^(3,fixed)(n) = 0.91209515885767599541
  n =  6   a_c^(3,fixed)(n) = 0.91267160184493588612
  n =  7   a_c^(3,fixed)(n) = 0.91304443640808788451
  n =  8   a_c^(3,fixed)(n) = 0.9132995224242039557
  n =  9   a_c^(3,fixed)(n) = 0.91348173359835262597
  n = 10   a_c^(3,fixed)(n) = 0.91361641758729467347
  n = 11   a_c^(3,fixed)(n) = 0.91371878135974792449
  n = 12   a_c^(3,fixed)(n) = 0.91379840002625420542
  n = 13   a_c^(3,fixed)(n) = 0.91386154734304240831
  n = 14   a_c^(3,fixed)(n) = 0.91391247353433575995
  n = 15   a_c^(3,fixed)(n) = 0.91395414102869874428
  n = 16   a_c^(3,fixed)(n) = 0.91398866593373869978
  n = 17   a_c^(3,fixed)(n) = 0.91401759248747662648
  n = 18   a_c^(3,fixed)(n) = 0.91404206900060193291
  n = 19   a_c^(3,fixed)(n) = 0.9140629637274297498
  n = 20   a_c^(3,fixed)(n) = 0.91408094301508284851
  fit a_c(n) = L - K*1/n: L = 0.91442254948  (K = 0.0068321293)
  fit a_c(n) = L - K*1/n^2: L = 0.914247366678  (K = 0.066569465)
  both conventions exceed a_c* = 0.863785..., so the increase is not a
  convention artefact; the paper's own construction gives the smaller value.

